RLeXplore: Accelerating Research in Intrinsically-Motivated Reinforcement Learning

Extrinsic rewards can effectively guide reinforcement learning (RL) agents in specific tasks. However, extrinsic rewards frequently fall short in complex environments due to the significant human effort needed for their design and annotation. This limitation underscores the necessity for intrinsic rewards, which offer auxiliary and dense signals and can enable agents to learn in an unsupervised manner. Although various intrinsic reward formulations have been proposed, their implementation and optimization details are insufficiently explored and lack standardization, thereby hindering research progress. To address this gap, we introduce RLeXplore, a unified, highly modularized, and plug-and-play framework offering reliable implementations of eight state-of-the-art intrinsic reward methods. Furthermore, we conduct an in-depth study that identifies critical implementation details and establishes well-justified standard practices in intrinsically-motivated RL. Our documentation, examples, and source code are available at https://github.com/RLE-Foundation/RLeXplore.

==> figures/rlexplore_cleanrl.py <==
# load the library
from rllte.xplore.reward import RE3
# create the reward module
irs = RE3(envs=envs, device=device)
...
# get data from the transitions
irs.watch(observations=obs[step], actions=actions[step], 
          rewards=rewards[step], terminateds=dones[step], 
          truncateds=dones[step], next_observations=next_obs
          )
...
next_obs = obs.clone()
next_obs[:-1] = obs[1:]
next_obs[-1] = next_obs
# compute the intrinsic rewards
intrinsic_rewards = irs.compute(
    samples=dict(observations=obs, actions=actions, 
                 rewards=rewards, terminateds=dones,
                 truncateds=dones, next_observations=next_obs),
    sync=True)
# add the intrinsic rewards to the rewards
rewards += intrinsic_rewards

==> figures/rlexplore_mixed.py <==
from rllte.env import make_atari_env
from rllte.xplore.reward import Fabric, RE3, ICM

# define the mixed intrinsic reward
class TwoMixed(Fabric):
    def __init__(self, m1, m2):
        super().__init__(m1, m2)
    
    def compute(self, samples, sync):
        rwd1, rwd2 = super().compute(samples, sync)

        return rwd1 + rwd2

if __name__ == "__main__":
    # env setup
    device = "cuda:0"
    envs = make_atari_env(device=device)
    # create two intrinsic reward functions
    irs1 = ICM(envs, device)
    irs2 = RE3(envs, device)
    # create the mixed intrinsic reward function
    irs = TwoMixed(irs1, irs2)

==> figures/rlexplore_off_policy.py <==
# load the library
from rllte.xplore.reward import RE3
# create the reward module
irs = RE3(...)
# reset the environment
obs, infos = envs.reset()
# training loop
while True:
    # sample actions
    actions = agent(obs)
    # step the environment
    next_obs, rwds, terms, truncs, infos = envs.step(actions)
    # get data from the transitions
    irs.watch(obs, actions, rwds, next_obs, terms, truncs, infos)
    # compute the intrinsic rewards at each step
    ## sync (bool): Whether to update the reward module after the 
    ## `compute` function, default is `True`
    intrinsic_rewards = irs.compute(
        samples=dict(observations=obs, actions=actions, 
                     rewards=rwds, terminateds=terms, 
                     truncateds=terms, next_observations=next_obs), 
        sync=False)
    ...
    # update the reward module
    batch = replay_storage.sample()
    irs.update(samples=dict(observations=batch.obs, 
                            actions=batch.actions, 
                            rewards=batch.rewards, 
                            terminateds=batch.terminateds, 
                            truncateds=batch.truncateds,
                            next_observations=batch.next_obs)
    )
    ...

==> figures/rlexplore_on_policy.py <==
# load the library
from rllte.xplore.reward import RE3
# create the reward module
irs = RE3(...)
# reset the environment
obs, infos = envs.reset()
# a rollout storage
rs = RolloutStorage(...)
# training loop
for episode in range(...):
    for step in range(...):
        # sample actions
        actions = agent(obs)
        # step the environment
        next_obs, rwds, terms, truncs, infos = envs.step(actions)
        # get data from the transitions
        irs.watch(obs, actions, rwds, next_obs, terms, truncs, infos)
        ...
    # prepare the samples
    samples = dict(observations=rs.obs, actions=rs.actions, 
                   rewards=rs.rewards, terminateds=rs.terminateds, 
                   truncateds=rs.truncateds, next_observations=rs.next_obs
    )
    # compute the intrinsic rewards
    ## sync (bool): Whether to update the reward module after the 
    ## `compute` function, default is `True`.
    intrinsic_rewards = irs.compute(samples, sync=True)

==> figures/rlexplore_sb3.py <==
class RLeXploreWithOnPolicyRL(BaseCallback):
    """
    Combining RLeXplore and on-policy algorithms from SB3.
    """
    def __init__(self, irs, verbose=0):
        super(RLeXploreWithOnPolicyRL, self).__init__(verbose)
        self.irs = irs
        self.buffer = None

    def init_callback(self, model: BaseAlgorithm) -> None:
        super().init_callback(model)
        self.buffer = self.model.rollout_buffer

    def _on_step(self) -> bool:
        """
        This method will be called by the model after each call to `env.step()`.

        :return: (bool) If the callback returns False, training is aborted early.
        """
        observations = self.locals["obs_tensor"]
        device = observations.device
        actions = th.as_tensor(self.locals["actions"], device=device)
        rewards = th.as_tensor(self.locals["rewards"], device=device)
        dones = th.as_tensor(self.locals["dones"], device=device)
        next_observations = th.as_tensor(self.locals["new_obs"], device=device)

        # get data from the transitions
        self.irs.watch(observations, actions, rewards, dones, dones, next_observations)
        
        return True

    def _on_rollout_end(self) -> None:
        # prepare the data samples
        obs = th.as_tensor(self.buffer.observations)
        # get the new observations
        new_obs = obs.clone()
        new_obs[:-1] = obs[1:]
        new_obs[-1] = th.as_tensor(self.locals["new_obs"])
        actions = th.as_tensor(self.buffer.actions)
        rewards = th.as_tensor(self.buffer.rewards)
        dones = th.as_tensor(self.buffer.episode_starts)
        print(obs.shape, actions.shape, rewards.shape, dones.shape, obs.shape)
        # compute the intrinsic rewards
        intrinsic_rewards = irs.compute(
            samples=dict(observations=obs, actions=actions, 
                         rewards=rewards, terminateds=dones, 
                         truncateds=dones, next_observations=new_obs),
            sync=True)
        # add the intrinsic rewards to the buffer
        self.buffer.advantages += intrinsic_rewards.cpu().numpy()
        self.buffer.returns += intrinsic_rewards.cpu().numpy()
